Functional clustering via multivariate clustering

Clustering techniques applied to multivariate data are a very useful tool in Statistics and have been fully studied in the literature. Nevertheless, these clustering methodologies are less well known when dealing with functional data. Our proposal consists of introducing a clustering procedure for functional data using the very well known techniques for clustering multivariate data. The idea is to reduce a functional data problem to a multivariate data problem by applying the epigraph and the hypograph indexes to the original data and to its first and second derivatives. All the information given by the functional data is therefore transformed to the multivariate context, being sufficiently informative for the usual multivariate clustering techniques to be efficient. The performance of this new methodology is evaluated through a simulation study and it is also illustrated through real data sets.

==> anc/bio.bib <==
@article{martino,
  title={A k-means procedure based on a Mahalanobis type distance for clustering multivariate functional data},
  author={Martino, Andrea and Ghiglietti, Andrea and Ieva, Francesca and Paganoni, Anna Maria},
  journal={Statistical Methods \& Applications},
  volume={28},
  number={2},
  pages={301--322},
  year={2019},
  publisher={Springer}
}


@article{zambom2019,
  title={Functional data clustering via hypothesis testing k-means},
  author={Zambom, Adriano Zanin and Collazos, Julian AA and Dias, Ronaldo},
  journal={Computational Statistics},
  volume={34},
  number={2},
  pages={527--549},
  year={2019},
  publisher={Springer}
}


==> anc/main.bbl <==
% $ biblatex auxiliary file $
% $ biblatex bbl format version 3.1 $
% Do not modify the above lines!
%
% This is an auxiliary file used by the 'biblatex' package.
% This file may safely be deleted. It will be recreated by
% biber as required.
%
\begingroup
\makeatletter
\@ifundefined{ver@biblatex.sty}
  {\@latex@error
     {Missing 'biblatex' package}
     {The bibliography requires the 'biblatex' package.}
      \aftergroup\endinput}
  {}
\endgroup


\refsection{0}
  \datalist[entry]{apa/global//global/global}
    \entry{martino}{article}{}
      \name{author}{4}{}{%
        {{un=0,uniquepart=base,hash=08c601b033f814b31ee2ed5d6c61a639}{%
           family={Martino},
           familyi={M\bibinitperiod},
           given={Andrea},
           giveni={A\bibinitperiod},
           givenun=0}}%
        {{un=0,uniquepart=base,hash=6d494f1be2901e9ff8696d017689e89c}{%
           family={Ghiglietti},
           familyi={G\bibinitperiod},
           given={Andrea},
           giveni={A\bibinitperiod},
           givenun=0}}%
        {{un=0,uniquepart=base,hash=1809d328b4a4316afde43c186b1f7a05}{%
           family={Ieva},
           familyi={I\bibinitperiod},
           given={Francesca},
           giveni={F\bibinitperiod},
           givenun=0}}%
        {{un=0,uniquepart=base,hash=a13b92d78a8ce7fbe0d7d67071751067}{%
           family={Paganoni},
           familyi={P\bibinitperiod},
           given={Anna\bibnamedelima Maria},
           giveni={A\bibinitperiod\bibinitdelim M\bibinitperiod},
           givenun=0}}%
      }
      \list{publisher}{1}{%
        {Springer}%
      }
      \strng{namehash}{ba43c126cc9cc4ea9cfa9cd689a253ae}
      \strng{fullhash}{54bbcafac5cc19b868c33865dadd7067}
      \strng{bibnamehash}{54bbcafac5cc19b868c33865dadd7067}
      \strng{authorbibnamehash}{54bbcafac5cc19b868c33865dadd7067}
      \strng{authornamehash}{ba43c126cc9cc4ea9cfa9cd689a253ae}
      \strng{authorfullhash}{54bbcafac5cc19b868c33865dadd7067}
      \field{sortinit}{M}
      \field{sortinithash}{2e5c2f51f7fa2d957f3206819bf86dc3}
      \field{extradatescope}{labelyear}
      \field{labeldatesource}{year}
      \true{uniqueprimaryauthor}
      \field{labelnamesource}{author}
      \field{labeltitlesource}{title}
      \field{journaltitle}{Statistical Methods \& Applications}
      \field{number}{2}
      \field{title}{A k-means procedure based on a Mahalanobis type distance for clustering multivariate functional data}
      \field{volume}{28}
      \field{year}{2019}
      \field{pages}{301\bibrangedash 322}
      \range{pages}{22}
    \endentry
    \entry{zambom2019}{article}{}
      \name{author}{3}{}{%
        {{un=0,uniquepart=base,hash=0ccbe4be3a5faf7f30088c1becdcc366}{%
           family={Zambom},
           familyi={Z\bibinitperiod},
           given={Adriano\bibnamedelima Zanin},
           giveni={A\bibinitperiod\bibinitdelim Z\bibinitperiod},
           givenun=0}}%
        {{un=0,uniquepart=base,hash=b26953859460b5389bcf11042c74a52c}{%
           family={Collazos},
           familyi={C\bibinitperiod},
           given={Julian\bibnamedelima AA},
           giveni={J\bibinitperiod\bibinitdelim A\bibinitperiod},
           givenun=0}}%
        {{un=0,uniquepart=base,hash=e0bdeead8a54798eca6d8a37596f8ae7}{%
           family={Dias},
           familyi={D\bibinitperiod},
           given={Ronaldo},
           giveni={R\bibinitperiod},
           givenun=0}}%
      }
      \list{publisher}{1}{%
        {Springer}%
      }
      \strng{namehash}{413722e48756494fd8cfdefec7c8854f}
      \strng{fullhash}{472abae60117baaa863809e164d46f56}
      \strng{bibnamehash}{472abae60117baaa863809e164d46f56}
      \strng{authorbibnamehash}{472abae60117baaa863809e164d46f56}
      \strng{authornamehash}{413722e48756494fd8cfdefec7c8854f}
      \strng{authorfullhash}{472abae60117baaa863809e164d46f56}
      \field{sortinit}{Z}
      \field{sortinithash}{8f7b480688e809b50b6f6577b16f3db5}
      \field{extradatescope}{labelyear}
      \field{labeldatesource}{year}
      \true{uniqueprimaryauthor}
      \field{labelnamesource}{author}
      \field{labeltitlesource}{title}
      \field{journaltitle}{Computational Statistics}
      \field{number}{2}
      \field{title}{Functional data clustering via hypothesis testing k-means}
      \field{volume}{34}
      \field{year}{2019}
      \field{pages}{527\bibrangedash 549}
      \range{pages}{23}
    \endentry
  \enddatalist
\endrefsection
\endinput



==> anc/main.tex <==
\documentclass[12pt]{article}
\usepackage{amsmath}
\usepackage{graphicx,psfrag,epsf}
\usepackage{enumerate}
\usepackage{hyperref}
%\pdfminorversion=4
% NOTE: To produce blinded version, replace "0" with "1" below.
\newcommand{\blind}{0}

% DON'T change margins - should be 1 inch all around.
\addtolength{\oddsidemargin}{-.5in}%
\addtolength{\evensidemargin}{-.5in}%
\addtolength{\textwidth}{1in}%
\addtolength{\textheight}{1.3in}%
\addtolength{\topmargin}{-.8in}%

\usepackage[table]{xcolor}
\usepackage[section]{placeins}

\usepackage[style=apa, backend=biber, natbib=true, hyperref=true, uniquelist=false, sortcites]{biblatex}
\addbibresource{bio.bib}

\begin{document}

\if0\blind
{
  \title{\bf Supplementary Material\\
  \large Functional clustering via multivariate clustering}
  \author{}
  \maketitle
} 


In the Supplementary Material we show the results corresponding to three different clustering methodologies to the functional data scenarios \textit{S 1-2}, \textit{S 1-3}, \textit{S 1-5}, \textit{S 1-6}, \textit{S 1-7}, \textit{S 1-8}, \textit{S 1-9}, \textit{S 10-11}, \textit{S 16-17-18} and \textit{S 19-20-21}, explained in Section 5 of the paper. The methodologies applied are the one proposed in the main paper, as well as functional k-means technique, proposed in \citet{martino} and test based k-means, which was proposed in \citet{zambom2019}.

\section{Two clusters}
In this section the tables corresponding to Section 5.1 of the paper are provided, where the three methodologies are applied to scenarios with two clusters.

\begin{table}[htbp]
%\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{gray!10}
kmeans.\_d.MEI & 0.761 & 0.632 & 0.634 & 0.00016 \\  \rowcolor{magenta!12}
  kmeans.\_d.MEI & 0.761 & 0.632 & 0.634 & 0.00017 \\ \rowcolor{cyan!10}
  kkmeans.\_d.MEI & 0.760 & 0.630 & 0.633 & 0.00100 \\ \rowcolor{green!10}
  svc.\_d.MEI & 0.760 & 0.631 & 0.633 & 0.00039\\ \rowcolor{orange!20}
  svc.\_d.MEI & 0.760 & 0.631 & 0.633 & 0.00037 \\ \rowcolor{cyan!10}
  kkmeans.\_.EIHI & 0.749 & 0.638 & 0.626 & 0.00094 \\ \rowcolor{gray!10}
  ward.D2.\_d.MEI & 0.745 & 0.628 & 0.619 &0.00002 \\ \rowcolor{gray!10}
  average.\_d.MEI & 0.742 & 0.630 & 0.617 & 0.00010 \\ \rowcolor{green!10}
  svc.\_.EIHI & 0.737 & 0.631 & 0.613 & 0.00038 \\\rowcolor{orange!20} 
  svc.\_.EIHI & 0.737 & 0.633 & 0.613 & 0.00037 \\ \rowcolor{gray!10}
  complete.\_d.MEI & 0.736 & 0.623 & 0.611 & 0.00002 \\ \rowcolor{orange!20} 
  svc.\_d2.MEI & 0.720 & 0.608 & 0.610 & 0.00040 \\ \rowcolor{gray!10}
  kmeans.\_d2.MEI & 0.719 & 0.607 & 0.609 & 0.00017 \\  \rowcolor{magenta!12}
  kmeans.\_d2.MEI & 0.719 & 0.607 & 0.609 & 0.00018 \\ \rowcolor{green!10}
  svc.\_d2.MEI & 0.719 & 0.608 & 0.609 & 0.00039 \\ \rowcolor{cyan!10}
  kkmeans.\_d2.MEI & 0.718 & 0.605 & 0.608 & 0.00096  \\ \rowcolor{gray!10}
  kmeans.\_.EIHI & 0.728 & 0.627 & 0.605 & 0.00017 \\  \rowcolor{magenta!12}
  kmeans.\_.EIHI & 0.728 & 0.627 & 0.605 & 0.00018 \\ \rowcolor{gray!10}
  average.\_d2.MEI & 0.701 & 0.617 & 0.593 & 0.00003 \\ \rowcolor{gray!10}
  ward.D2.\_d2.MEI & 0.701 & 0.603 & 0.593 & 0.00003 \\ \rowcolor{gray!10}
  complete.\_d2.MEI & 0.698 & 0.607 & 0.591 & 0.00002 \\ \rowcolor{yellow!25}
  kkmeans.\_d.MEI & 0.705 & 0.594 & 0.591 & 0.00153 \\ \rowcolor{yellow!25}
  kkmeans.\_d2.MEI & 0.671 & 0.578 & 0.576 & 0.00139 \\ 
  spc.\_d.MEI & 0.668 & 0.634 & 0.575 & 0.00421 \\ \rowcolor{gray!10}
  ward.D2.\_.EIHI & 0.683 & 0.621 & 0.569 & 0.00002 \\ \rowcolor{gray!10}
  centroid.\_d.MEI & 0.629 & 0.639 & 0.555 & 0.00002 \\ 
  spc.\_d2.MEI & 0.627 & 0.637 & 0.554 & 0.00424 \\ 
 \rowcolor{yellow!25}
  kkmeans.\_.EIHI & 0.622 & 0.545 & 0.540 & 00128 \\ \rowcolor{gray!10}
  complete.\_.EIHI & 0.633 & 0.622 & 0.537 & 0.00002 \\
  \rowcolor{gray!10}
  centroid.\_d2.MEI & 0.584 & 0.644 & 0.533 & 0.00003  \\ 
    \end{tabular}

}
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  spc.\_.EIHI & 0.593 & 0.643 & 0.528 & 0.00384 \\
  \rowcolor{cyan!10}
  kkmeans.d2.EIHI & 0.536 & 0.536 & 0.513 & 0.00086 \\ \rowcolor{green!10}
  svc.d2.EIHI & 0.535 & 0.542 & 0.512 & 0.00038  \\ \rowcolor{orange!20}
  svc.d2.EIHI & 0.535 & 0.549 & 0.512 & 0.00036  \\ \rowcolor{gray!10}
  kmeans.d2.EIHI & 0.535 & 0.557 & 0.512 & 0.00017 \\  \rowcolor{magenta!12}
  kmeans.d2.EIHI & 0.535 & 0.558 & 0.512 & 0.00016 \\ \rowcolor{cyan!10}
  kkmeans.dd2.MEI & 0.535 & 0.511 & 0.512 & 0.00104 \\ \rowcolor{gray!10}
  kmeans.dd2.MEI & 0.534 & 0.513 & 0.512 & 0.00018 \\  \rowcolor{magenta!12}
  kmeans.dd2.MEI & 0.534 & 0.513 & 0.512 & 0.00019 \\ \rowcolor{orange!20}
  svc.dd2.MEI & 0.534 & 0.514 & 0.512 & 0.00035  \\ \rowcolor{green!10}
  svc.dd2.MEI & 0.534 & 0.513 & 0.511 & 0.00036  \\ \rowcolor{yellow!25}
  kkmeans.dd2.MEI & 0.533 & 0.515 & 0.510 & 0.00136  \\ \rowcolor{gray!10}
  average.dd2.MEI & 0.532 & 0.596 & 0.510 & 0.00002 \\ \rowcolor{gray!10}
  ward.D2.dd2.MEI & 0.532 & 0.526 & 0.510 & 0.00002  \\ \rowcolor{gray!10}
  average.d2.EIHI & 0.531 & 0.622 & 0.510 & 0.00002  \\ \rowcolor{gray!10}
  ward.D2.d2.EIHI & 0.532 & 0.567 & 0.510 & 0.00002  \\ \rowcolor{gray!10}
  complete.d2.EIHI & 0.531 & 0.601 & 0.509 & 0.00002  \\ \rowcolor{gray!10}
  average.\_.EIHI & 0.565 & 0.637 & 0.508 & 0.00002  \\ \rowcolor{gray!10}
  complete.dd2.MEI & 0.529 & 0.539 & 0.508 & 0.00003  \\ \rowcolor{yellow!25}
  kkmeans.d2.EIHI & 0.528 & 0.513 & 0.506 & 0.00002 \\ 
  spc.dd2.MEI & 0.525 & 0.636 & 0.506 & 0.00403\\ \rowcolor{gray!10}
  centroid.d2.EIHI & 0.524 & 0.634 & 0.506 & 0.00002 \\ \rowcolor{gray!10}
  centroid.\_.EIHI & 0.543 & 0.644 & 0.501 & 0.00002 \\ 
  spc.d2.EIHI & 0.517 & 0.625 & 0.501 & 0.00188 \\ \rowcolor{gray!10}
  single.\_.EIHI & 0.521 & 0.654 & 0.497 & 0.00003 \\ \rowcolor{gray!10}
  single.\_d2.MEI & 0.513 & 0.654 & 0.496 & 0.00002 \\ \rowcolor{gray!10}
  single.\_d.MEI & 0.513 & 0.656 & 0.496 & 0.00010\\ \rowcolor{gray!10}
  centroid.dd2.MEI & 0.502 & 0.642 & 0.495 & 0.00003 \\ \rowcolor{gray!10}
  single.d2.EIHI & 0.502 & 0.646 & 0.495 & 0.00002 \\ \rowcolor{gray!10}
  single.dd2.MEI & 0.501 & 0.651 & 0.495 & 0.00003 \\ 
   \hline
   \end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 1-2 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables1}
\end{table}


\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  \hline
  $L^2$ & 0.748 & 0.619 & 0.621 & 0.75023\\
  dp, p=0.001 & 0.744 & 0.617 & 0.618 & 1.87242 \\ 
  dp, p=0.02 & 0.744 & 0.616 & 0.617 & 1.85571  \\ 
  dp, p=1 & 0.743 & 0.615 & 0.617 & 1.84944 \\ 
  dk k=2 & 0.669 & 0.571 & 0.571 & 0.83022\\
  dp, p=100 & 0.636 & 0.556 & 0.548 & 2.00940\\ 
  dp, p=1e+08 & 0.638 & 0.550 & 0.545 & 1.93400 \\
  dk, k=3 & 0.601 & 0.532 & 0.529 & 1.21892 \\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from \textit{S 1-2}.}
    \label{tabm1}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  kmeans ++ & 0.500 & 0.504 & 0.495& 0.34436 \\
hclust & 0.500 & 0.500 & 0.495 & 0.22537\\ 
  random & 0.500 & 0.500 & 0.495 & 0.26233\\ 
   kmeans & 0.500 & 0.497 & 0.495 & 1.05298\\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 1-2.}
\label{tablez1}
\end{table}

\begin{table}[htbp]
\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize
\begin{tabular}{lcccc}
  \hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{cyan!10}
 kkmeans.\_.EIHI & 0.859 & 0.757 & 0.757 & 0.00600 \\ \rowcolor{green!10}
  svc.\_.EIHI & 0.858 & 0.756 & 0.756 & 0.00237 \\ \rowcolor{cyan!10}
   kkmeans.\_d.MEI & 0.857 & 0.753 & 0.755 & 0.00529 \\ \rowcolor{orange!20}
   svc.\_d.MEI & 0.857 & 0.753 & 0.755 & 0.00230 \\ \rowcolor{green!10}
  svc.\_d.MEI & 0.857 & 0.753 & 0.755 & 0.00225 \\ \rowcolor{gray!10}
   kmeans.\_.EIHI & 0.857 & 0.755 & 0.755 & 0.00121 \\ \rowcolor{magenta!10}
   kmeans.\_.EIHI & 0.857 & 0.755 & 0.755 & 0.00125 \\ \rowcolor{gray!10}
   kmeans.\_d.MEI & 0.857 & 0.752 & 0.754 & 0.00126 \\ \rowcolor{magenta!10}
   kmeans.\_d.MEI & 0.857 & 0.752 & 0.754 & 0.00123 \\ \rowcolor{orange!20}
   svc.\_.EIHI & 0.855 & 0.753 & 0.752 & 0.00260 \\ \rowcolor{cyan!10}
   kkmeans\_dd2.MEI & 0.850 & 0.742 & 0.744 & 0.00575 \\ \rowcolor{orange!20}
   svc.\_d2.MEI & 0.849 & 0.742 & 0.743 & 0.00271 \\ \rowcolor{gray!10}
   kmeans\_dd2.MEI & 0.849 & 0.741 & 0.743 & 0.00126 \\ \rowcolor{magenta!10}
   kmeans\_dd2.MEI & 0.849 & 0.741 & 0.743 & 0.00136 \\ \rowcolor{gray!10}
   kmeans.\_d2.MEI & 0.849 & 0.741 & 0.743 & 0.00111 \\ \rowcolor{magenta!10}
   kmeans.\_d2.MEI & 0.849 & 0.741 & 0.743 & 0.00117 \\ \rowcolor{orange!20}
   svc\_dd2.MEI & 0.849 & 0.741 & 0.743 & 0.00232 \\ \rowcolor{green!10}
   svc\_dd2.MEI & 0.848 & 0.741 & 0.743 & 0.00291 \\ \rowcolor{green!10}
   svc.\_d2.MEI & 0.848 & 0.741 & 0.743 & 0.00225 \\ \rowcolor{cyan!10}
   kkmeans.\_d2.MEI & 0.844 & 0.737 & 0.739 & 0.00536 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.829 & 0.722 & 0.717 & 0.00016 \\ \rowcolor{gray!10}
  average\_dd2.MEI & 0.828 & 0.720 & 0.715 & 0.00022 \\ \rowcolor{gray!10}
  average.\_d2.MEI & 0.826 & 0.719 & 0.714 & 0.00018 \\ \rowcolor{yellow!20}
   kkmeans\_dd2.MEI & 0.817 & 0.712 & 0.712 & 0.00861 \\ \rowcolor{gray!10}
   average.\_d.MEI & 0.823 & 0.719 & 0.711 & 0.00071 \\ \rowcolor{gray!10}
  complete.\_d.MEI & 0.824 & 0.715 & 0.710 & 0.00015 \\ \rowcolor{gray!10}
   ward.D2\_dd2.MEI & 0.823 & 0.715 & 0.710 & 0.00018 \\ \rowcolor{gray!10}
   ward.D2.\_d.MEI & 0.822 & 0.716 & 0.708 & 0.00016 \\ \rowcolor{gray!10}
   complete.\_d2.MEI & 0.819 & 0.710 & 0.704 & 0.00018 \\ \rowcolor{gray!10}
   ward.D2.\_.EIHI & 0.8145 & 0.716 & 0.702 & 0.00019 \\ \rowcolor{gray!10}
   complete\_dd2.MEI & 0.809 & 0.701 & 0.695 & 0.00071 \\ \rowcolor{yellow!20}
   kkmeans.\_d2.MEI & 0.784 & 0.683 & 0.681 & 0.00873 \\ \rowcolor{yellow!20}
  kkmeans.\_d.MEI & 0.777 & 0.679 & 0.678 & 0.00865 \\ 
   spc.\_d2.MEI & 0.768 & 0.712 & 0.675 & 0.02677 \\ \rowcolor{gray!10}
   centroid.\_d.MEI & 0.750 & 0.712 & 0.666 & 0.00018 \\ 
   spc\_dd2.MEI & 0.748 & 0.702 & 0.659 & 0.02604 \\ 
       \end{tabular}

}
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
   spc.\_d.MEI & 0.741 & 0.699 & 0.652 & 0.02592 \\ \rowcolor{gray!10}
   complete.\_.EIHI & 0.733 & 0.659 & 0.614 & 0.00018 \\ \rowcolor{gray!10}
   centroid.\_d2.MEI & 0.673 & 0.694 & 0.611 & 0.00017 \\ 
   spc.\_.EIHI & 0.666 & 0.681 & 0.595 & 0.02790 \\ \rowcolor{yellow!20}
   kkmeans.\_.EIHI & 0.681 & 0.591 & 0.586 & 0.00819 \\ \rowcolor{gray!10}
  average.\_.EIHI & 0.629 & 0.657 & 0.555 & 0.00015 \\ \rowcolor{gray!10}
  centroid.\_.EIHI & 0.569 & 0.649 & 0.516 & 0.00018 \\ \rowcolor{gray!10}
  centroid\_dd2.MEI & 0.530 & 0.662 & 0.508 & 0.00017 \\ \rowcolor{gray!10}
   single.\_.EIHI & 0.531 & 0.654 & 0.501 & 0.00020 \\ \rowcolor{gray!10}
  single.\_d2.MEI & 0.516 & 0.657 & 0.498 & 0.00015 \\ \rowcolor{gray!10}
   single.\_d.MEI & 0.515 & 0.656 & 0.496 & 0.00014 \\ \rowcolor{gray!10}
   single\_dd2.MEI & 0.512 & 0.656 & 0.495 & 0.00018 \\ \rowcolor{yellow!20}
   kkmeans.d2.EIHI & 0.501 & 0.503 & 0.495 & 0.00632 \\ \rowcolor{green!10}
   svc.d2.EIHI & 0.501 & 0.536 & 0.495 & 0.00264 \\ \rowcolor{cyan!10} 
   kkmeans.dd2.MEI & 0.501 & 0.496 & 0.495 & 0.00566 \\ \rowcolor{cyan!10}
   kkmeans.d2.EIHI & 0.501 & 0.522 & 0.495 & 0.00565 \\ \rowcolor{orange!20}
  svc.d2.EIHI & 0.501 & 0.535 & 0.495 & 0.00251 \\ 
   spc.d2.EIHI & 0.501 & 0.620 & 0.495 & 0.01183 \\\rowcolor{gray!10} 
   kmeans.d2.EIHI & 0.501 & 0.551 & 0.495 & 0.00115 \\ \rowcolor{magenta!10}
   kmeans.d2.EIHI & 0.501 & 0.551 & 0.495 & 0.00118 \\ \rowcolor{orange!20}
   svc.dd2.MEI & 0.500 & 0.497 & 0.495 & 0.00219 \\ \rowcolor{yellow!20}
   kkmeans.dd2.MEI & 0.495 & 0.495 & 0.495 & 0.00699 \\ \rowcolor{green!10}
   svc.dd2.MEI & 0.500 & 0.498 & 0.495 & 0.00228 \\\rowcolor{gray!10} 
   kmeans.dd2.MEI & 0.500 & 0.498 & 0.495 & 0.00119 \\ \rowcolor{magenta!10}
   kmeans.dd2.MEI & 0.500 & 0.498 & 0.495 & 0.00125 \\ 
   spc.dd2.MEI & 0.500 & 0.643 & 0.495 & 0.02696 \\\rowcolor{gray!10} 
   ward.D2.d2.EIHI & 0.500 & 0.560 & 0.495 & 0.00017 \\ \rowcolor{gray!10}
   average.d2.EIHI & 0.500 & 0.623 & 0.495 & 0.00065 \\ \rowcolor{gray!10}
   average.dd2.MEI & 0.500 & 0.586 & 0.495 & 0.00063 \\ \rowcolor{gray!10}
   centroid.d2.EIHI & 0.500 & 0.636 & 0.495 & 0.00013 \\ \rowcolor{gray!10}
   centroid.dd2.MEI & 0.500 & 0.642 & 0.495 & 0.00014 \\ \rowcolor{gray!10}
   complete.d2.EIHI & 0.500 & 0.594 & 0.495 & 0.00018 \\ \rowcolor{gray!10}
   complete.dd2.MEI & 0.500 & 0.522 & 0.495 & 0.00018 \\ \rowcolor{gray!10}
  single.d2.EIHI & 0.500 & 0.643 & 0.495 & 0.00013 \\ \rowcolor{gray!10}
   single.dd2.MEI & 0.500 & 0.651 & 0.495 & 0.00019 \\ \rowcolor{gray!10}
   ward.D2.dd2.MEI & 0.500 & 0.514 & 0.495 & 0.00012 \\ 
   \hline
   \end{tabular}
}\hspace*{-1cm}
\footnotesize
\caption{Mean results for S 1-3 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables2}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  \hline
  $L^2$ & 0.854 & 0.748 & 0.751 & 0.73622 \\
  $d\rho$, $\rho$=0.001 & 0.852 & 0.746 & 0.748 & 1.87491 \\ 
  $d\rho$, $\rho$=1 & 0.852 & 0.745 & 0.747 & 1.90657 \\
  $d\rho$, $\rho$=0.02 & 0.848 & 0.747 & 0.744 & 1.89522  \\ 
  $d\rho$, $\rho$=100 & 0.784 & 0.688 & 0.687 & 2.28481\\ 
  $d\rho$, $\rho$=1e+08 & 0.776 & 0.659 & 0.660 & 1.94934 \\
  $dk$, k=2 & 0.735 & 0.641 & 0.642 & 0.87594 \\
  $dk$, k=3 & 0.672 & 0.590 & 0.587 &  1.21092 \\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 1-3.}
    \label{tabm2}
\end{table}



\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  kmeans ++ & 0.500 & 0.504 & 0.495& 0.33267  \\
random & 0.500 & 0.502 & 0.495 & 0.27125 \\ 
  hclust & 0.500 & 0.498 & 0.495 & 0.23871 \\ 
   kmeans & 0.500 & 0.498 & 0.495 & 0.18432 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 1-3.}
\label{tablez2}
\end{table}


\begin{table}[htbp]
\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{yellow!20} 
 kkmeans.\_.EIHI & 0.562 & 0.513 & 0.506 & 0.01203 \\ \rowcolor{yellow!20} 
  kkmeans.d.EIHI & 0.557 & 0.512 & 0.505 & 0.01226 \\ \rowcolor{yellow!20} 
   kkmeans.\_d2.MEI & 0.550 & 0.506 & 0.504 & 0.01194 \\ \rowcolor{yellow!20} 
 kkmeans.\_d.MEI & 0.548 & 0.507 & 0.503 & 0.01241 \\ \rowcolor{yellow!20} 
   kkmeans.dd2.MEI & 0.550 & 0.506 & 0.502 & 0.01138 \\ \rowcolor{gray!10} 
   complete.\_d.MEI & 0.527 & 0.522 & 0.498 & 0.00020 \\ \rowcolor{gray!10} 
   complete.dd2.MEI & 0.527 & 0.532 & 0.498 & 0.00021 \\ \rowcolor{gray!10} 
   complete.\_d2.MEI & 0.526 & 0.515 & 0.498 & 0.00021 \\ \rowcolor{gray!10} 
   ward.D2.d.EIHI & 0.523 & 0.579 & 0.497 & 0.00020 \\ 
   spc.d.EIHI & 0.525 & 0.607 & 0.497 & 0.02274 \\\rowcolor{gray!10}  
  average.\_d2.MEI & 0.520 & 0.544 & 0.497 & 0.00020 \\ \rowcolor{gray!10} 
   complete.d.EIHI & 0.524 & 0.617 & 0.497 & 0.00019 \\ \rowcolor{cyan!10} 
   kkmeans.d.EIHI & 0.522 & 0.541 & 0.497 & 0.01077 \\ \rowcolor{green!10} 
  svc.d.EIHI & 0.522 & 0.550 & 0.497 & 0.00347 \\ \rowcolor{orange!20} 
   svc.d.EIHI & 0.521 & 0.551 & 0.497 & 0.003 \\ 
   spc.\_.EIHI & 0.522 & 0.624 & 0.496 & 0.02640 \\ \rowcolor{gray!10} 
  average.d.EIHI & 0.520 & 0.647 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   kmeans.d.EIHI & 0.518 & 0.569 & 0.496 & 0.00139 \\ \rowcolor{magenta!10} 
   kmeans.d.EIHI & 0.518 & 0.569 & 0.496 & 0.00171 \\ \rowcolor{green!10} 
   svc.\_d.MEI & 0.516 & 0.496 & 0.496 & 0.00324 \\ 
   spc.dd2.MEI & 0.518 & 0.583 & 0.496 & 0.03060 \\\rowcolor{gray!10}  
   kmeans.\_d.MEI & 0.516 & 0.497 & 0.496 & 0.00136 \\ \rowcolor{magenta!10} 
   kmeans.\_d.MEI & 0.516 & 0.497 & 0.496 & 0.00154 \\ \rowcolor{gray!10} 
   average.\_d.MEI & 0.517 & 0.544 & 0.496 & 0.00088 \\ \rowcolor{gray!10} 
   average.\_.EIHI & 0.520 & 0.643 & 0.496 & 0.00022 \\ \rowcolor{cyan!10} 
   kkmeans.dd2.MEI & 0.517 & 0.497 & 0.496 & 0.00934 \\ \rowcolor{gray!10} 
   average.dd2.MEI & 0.518 & 0.615 & 0.496 & 0.00024 \\ 
   spc.\_d2.MEI & 0.516 & 0.569 & 0.496 & 0.03249 \\ \rowcolor{cyan!10} 
   kkmeans.\_d.MEI & 0.516 & 0.494 & 0.496 & 0.00812 \\ \rowcolor{gray!10} 
   complete.\_.EIHI & 0.520 & 0.616 & 0.496 & 0.00022 \\ 
             \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{orange!20} 
   svc.\_d.MEI & 0.515 & 0.497 & 0.496 & 0.00304 \\\rowcolor{gray!10}  
  centroid.\_d.MEI & 0.517 & 0.631 & 0.496 & 0.00062 \\ \rowcolor{cyan!10} 
   kkmeans.\_.EIHI & 0.517 & 0.571 & 0.496 & 0.01181 \\ \rowcolor{gray!10} 
   ward.D2.\_d2.MEI & 0.516 & 0.511 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   kmeans.\_d2.MEI & 0.516 & 0.496 & 0.496 & 0.00138 \\ \rowcolor{magenta!10} 
   kmeans.\_d2.MEI & 0.516 & 0.496 & 0.496 & 0.00156 \\ \rowcolor{orange!20} 
   svc.\_.EIHI & 0.517 & 0.581 & 0.496 & 0.00306 \\\rowcolor{green!10}  
   svc.dd2.MEI & 0.515 & 0.499 & 0.496 & 0.00333 \\\rowcolor{green!10}  
   svc.\_.EIHI & 0.516 & 0.582 & 0.496 & 0.00308 \\ \rowcolor{orange!12}  
   svc.\_d2.MEI & 0.516 & 0.495 & 0.496 & 0.00313 \\ \rowcolor{gray!10} 
   centroid.d.EIHI & 0.518 & 0.651 & 0.496 & 0.00018 \\ 
   spc.\_d.MEI & 0.514 & 0.563 & 0.496 & 0.03195 \\ \rowcolor{gray!10}  
   kmeans.\_.EIHI & 0.515 & 0.590 & 0.496 & 0.00138 \\ \rowcolor{magenta!10} 
   kmeans.\_.EIHI & 0.515 & 0.590 & 0.496 & 0.00149 \\ \rowcolor{cyan!10} 
   kkmeans.\_d2.MEI & 0.516 & 0.494 & 0.496 & 0.00841 \\ \rowcolor{gray!10} 
   ward.D2.\_.EIHI & 0.516 & 0.596 & 0.496 & 0.00022 \\ \rowcolor{green!10} 
   svc.\_d2.MEI & 0.515 & 0.495 & 0.496 & 0.00325 \\ \rowcolor{gray!10} 
   centroid.\_.EIHI & 0.518 & 0.648 & 0.496 & 0.00019 \\ \rowcolor{orange!20} 
   svc.dd2.MEI & 0.514 & 0.499 & 0.496 & 0.00298 \\\rowcolor{gray!10}  
   centroid.\_d2.MEI & 0.516 & 0.641 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   ward.D2.dd2.MEI & 0.513 & 0.513 & 0.496 & 0.00020 \\ \rowcolor{gray!10} 
   ward.D2.\_d.MEI & 0.511 & 0.511 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   single.\_.EIHI & 0.516 & 0.654 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   centroid.dd2.MEI & 0.514 & 0.655 & 0.496 & 0.00020 \\ \rowcolor{gray!10} 
   kmeans.dd2.MEI & 0.512 & 0.499 & 0.496 & 0.00151 \\ \rowcolor{magenta!10} 
   kmeans.dd2.MEI & 0.512 & 0.499 & 0.496 & 0.00156 \\ \rowcolor{gray!10} 
   single.d.EIHI & 0.514 & 0.656 & 0.496 & 0.00020 \\ \rowcolor{gray!10} 
  single.dd2.MEI & 0.511 & 0.657 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
  single.\_d2.MEI & 0.510 & 0.657 & 0.495 & 0.00064 \\ \rowcolor{gray!10} 
  single.\_d.MEI & 0.510 & 0.656 & 0.49522 & 0.00018 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 1-5 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables4}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  $d\rho$, $\rho$=1e+08 & 0.514 & 0.541 & 0.496 & 1.28681 \\
  $dk$, k= 3, & 0.521 & 0.509 & 0.496 & 0.27404 \\
  $d\rho$, $\rho$=1 & 0.516 & 0.508 & 0.496 & 1.42959  \\
  $d\rho$, $\rho$=0.001 & 0.517 & 0.507 & 0.496 & 1.38306 \\
  $dk$, k = 2 & 0.519 & 0.506 & 0.496 & 0.54214 \\
  $d\rho$, $\rho$=0.02 &  0.518 & 0.506 & 0.496 & 1.46735  \\
  $L^2$ & 0.517 & 0.505 & 0.496 & 0.49132   \\
  $d\rho$, $\rho$=100 & 0.510 & 0.549 & 0.495 & 1.21699 \\ 
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 1-5.}
    \label{tabm4}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  kmeans ++ & 0.523 & 0.511 & 0.497 & 0.38773   \\
  random & 0.523 & 0.505 & 0.497 & 0.35540  \\ 
   hclust & 0.522 & 0.505 & 0.497 & 0.27504   \\ 
   kmeans & 0.520 & 0.501 & 0.497 & 0.25441 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 1-5.}
\label{tablez4}
\end{table}

\begin{table}[htbp]
\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize 
\begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{yellow!20} 
 kkmeans.\_.EIHI & 0.561 & 0.512 & 0.505 & 0.01203 \\ \rowcolor{yellow!20} 
   kkmeans.\_d2.MEI & 0.550 & 0.506 & 0.503 & 0.01194 \\ \rowcolor{yellow!20} 
   kkmeans.d.EIHI & 0.557 & 0.512 & 0.504 & 0.01226 \\ \rowcolor{yellow!20} 
   kkmeans.\_d.MEI & 0.547 & 0.507 & 0.502 & 0.01241 \\ \rowcolor{yellow!20} 
   kkmeans.dd2.MEI & 0.549 & 0.505 & 0.502 & 0.01138 \\ \rowcolor{gray!10} 
   complete.\_d.MEI & 0.526 & 0.522 & 0.497 & 0.00020 \\ \rowcolor{gray!10} 
  average.\_d.MEI & 0.516 & 0.544 & 0.496 & 0.00088 \\ \rowcolor{gray!10} 
   complete.dd2.MEI & 0.526 & 0.532 & 0.497 & 0.00021 \\ \rowcolor{gray!10} 
   complete.\_d2.MEI & 0.525 & 0.514 & 0.497 & 0.00021 \\ \rowcolor{gray!10} 
  average.\_d2.MEI & 0.520 & 0.544 & 0.496 & 0.00020 \\ 
   spc.\_d2.MEI & 0.515 & 0.568 & 0.496 & 0.03249 \\ \rowcolor{gray!10} 
   ward.D2.\_d.MEI & 0.511 & 0.510 & 0.495 & 0.00021 \\ \rowcolor{gray!10} 
   ward.D2.\_d2.MEI & 0.516 & 0.511 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   svc.d.EIHI & 0.521 & 0.549 & 0.496 & 0.00347 \\\rowcolor{gray!10}  
   average.dd2.MEI & 0.518 & 0.615 & 0.496 & 0.00024 \\ \rowcolor{gray!10} 
   kmeans.d.EIHI & 0.517 & 0.568 & 0.496 & 0.00139 \\ \rowcolor{magenta!10} 
   kmeans.d.EIHI & 0.517 & 0.568 & 0.496 & 0.00171 \\ 
   spc.\_d.MEI & 0.513 & 0.562 & 0.495 & 0.03195 \\ \rowcolor{orange!20} 
   svc.d.EIHI & 0.521 & 0.551 & 0.496 & 0.00319 \\\rowcolor{gray!10}  
   ward.D2.d.EIHI & 0.522 & 0.578 & 0.496 & 0.00020 \\ 
   spc.dd2.MEI & 0.517 & 0.582 & 0.496 & 0.03060 \\ \rowcolor{gray!10}  
   kmeans.\_d2.MEI & 0.515 & 0.496 & 0.496 & 0.00138 \\ \rowcolor{magenta!10} 
   kmeans.\_d2.MEI & 0.515 & 0.496 & 0.496 & 0.00156 \\ \rowcolor{green!10} 
   svc.\_d2.MEI & 0.514 & 0.495 & 0.495 & 0.00325 \\ \rowcolor{cyan!10} 
   kkmeans.d.EIHI & 0.521 & 0.541 & 0.496 & 0.01077 \\ \rowcolor{orange!20} 
   svc.dd2.MEI & 0.513 & 0.498 & 0.495 & 0.00298 \\\rowcolor{gray!10}  
   kmeans.\_d.MEI & 0.516 & 0.497 & 0.496 & 0.00136 \\ \rowcolor{magenta!10} 
   kmeans.\_d.MEI & 0.516 & 0.497 & 0.496 & 0.00154 \\ \rowcolor{orange!20} 
   svc.\_d2.MEI & 0.515 & 0.495 & 0.495 & 0.00313 \\   \rowcolor{green!10} 
   svc.\_d.MEI & 0.516 & 0.496 & 0.496 & 0.00324 \\ 
      \end{tabular}
  }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline\rowcolor{gray!10} 
   ward.D2.\_.EIHI & 0.516 & 0.595 & 0.495 & 0.00022 \\ 
   spc.\_.EIHI & 0.521 & 0.623 & 0.496 & 0.02640 \\ \rowcolor{cyan!10} 
   kkmeans.\_d2.MEI & 0.515 & 0.493 & 0.495 & 0.00841 \\  \rowcolor{magenta!10} 
   kmeans.\_.EIHI & 0.515 & 0.589 & 0.495 & 0.00149 \\ \rowcolor{cyan!10} 
   kkmeans.\_d.MEI & 0.515 & 0.494 & 0.496 & 0.00812 \\ \rowcolor{cyan!10} 
   kkmeans.\_.EIHI & 0.517 & 0.570 & 0.496 & 0.01181 \\ \rowcolor{gray!10} 
   kmeans.\_.EIHI & 0.515 & 0.589 & 0.495 & 0.00138 \\ \rowcolor{orange!20} 
   svc.\_d.MEI & 0.515 & 0.496 & 0.496 & 0.00304 \\ \rowcolor{orange!20} 
   svc.\_.EIHI & 0.517 & 0.581 & 0.496 & 0.00306 \\\rowcolor{green!10}  
   svc.dd2.MEI & 0.514 & 0.498 & 0.496 & 0.00333 \\ 
   spc.d.EIHI & 0.525 & 0.607 & 0.496 & 0.02274 \\ \rowcolor{green!10} 
   svc.\_.EIHI & 0.515 & 0.581 & 0.495 & 0.00308 \\ \rowcolor{gray!10} 
   kmeans.dd2.MEI & 0.512 & 0.498 & 0.495 & 0.00151 \\ \rowcolor{magenta!10} 
   kmeans.dd2.MEI & 0.512 & 0.498 & 0.495 & 0.00156 \\ \rowcolor{gray!10} 
  average.\_.EIHI & 0.519 & 0.642 & 0.496 & 0.00022 \\ \rowcolor{cyan!10} 
   kkmeans.dd2.MEI & 0.517 & 0.497 & 0.496 & 0.00934 \\ \rowcolor{gray!10} 
   centroid.\_d.MEI & 0.517 & 0.630 & 0.496 & 0.00062 \\ \rowcolor{gray!10} 
   complete.d.EIHI & 0.524 & 0.617 & 0.496 & 0.00019 \\ \rowcolor{gray!10} 
   ward.D2.dd2.MEI & 0.513 & 0.512 & 0.495 & 0.00020 \\ \rowcolor{gray!10} 
   complete.\_.EIHI & 0.519 & 0.616 & 0.496 & 0.00022 \\ \rowcolor{gray!10} 
  centroid.\_d2.MEI & 0.515 & 0.641 & 0.495 & 0.00021 \\ \rowcolor{gray!10} 
  centroid.\_.EIHI & 0.517 & 0.648 & 0.495 & 0.00019 \\ \rowcolor{gray!10} 
   average.d.EIHI & 0.520 & 0.646 & 0.496 & 0.00021 \\ \rowcolor{gray!10} 
   single.\_.EIHI & 0.515 & 0.654 & 0.495 & 0.00021 \\ \rowcolor{gray!10} 
   centroid.d.EIHI & 0.517 & 0.650 & 0.495 & 0.00018 \\ \rowcolor{gray!10} 
   centroid.dd2.MEI & 0.513 & 0.654 & 0.495 & 0.00020 \\ \rowcolor{gray!10} 
   single.d.EIHI & 0.514 & 0.655 & 0.495 & 0.00020 \\ \rowcolor{gray!10} 
   single.\_d.MEI & 0.509 & 0.656 & 0.495 & 0.00018 \\ \rowcolor{gray!10} 
   single.dd2.MEI & 0.511 & 0.656 & 0.495 & 0.00021 \\ \rowcolor{gray!10} 
   single.\_d2.MEI & 0.510 & 0.656 & 0.495 & 0.00064 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 1-6 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables5}
\end{table}


\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  $dk$, k=3 & 0.625 & 0.594 & 0.532 & 0.23964 \\
  $L^2$ & 0.615 & 0.581 & 0.528 & 0.20434   \\
  $d\rho$, $\rho$=0.02 & 0.614 & 0.588 & 0.526 & 0.77332  \\
  $d\rho$, $\rho$=1 & 0.612 & 0.585 & 0.526 & 0.77657  \\
  $d\rho$, $\rho$=0.001 & 0.610 & 0.581 & 0.525 & 0.79802 \\
  $dk$, k=2 & 0.603 & 0.568 & 0.523 & 0.26130 \\
  $d\rho$, $\rho$=1e+08 & 0.598 & 0.585 & 0.522 & 0.69797 \\
  $d\rho$, $\rho$=100 & 0.597 & 0.598 & 0.520 & 0.69434 \\ 
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 1-6.}
    \label{tabm5}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  kmeans ++ & 0.617 & 0.577 & 0.529 & 0.42781 \\
  hclust & 0.616 & 0.575 & 0.528 & 0.350   \\ 
   random & 0.617 & 0.573 & 0.528 & 0.38683  \\ 
   kmeans & 0.601 & 0.554 & 0.521 & 0.34597 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 1-6.}
\label{tablez5}
\end{table}

\begin{table}[htbp]
\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{yellow!20}
kkmeans.\_d2.MEI & 0.543 & 0.504 & 0.501 & 0.03342 \\ \rowcolor{green!10}
   svc.dd2.MEI & 0.543 & 0.500 & 0.500 & 0.00894 \\\rowcolor{cyan!10} 
   kkmeans.dd2.MEI & 0.541 & 0.499 & 0.500 & 0.02601 \\ \rowcolor{cyan!10}
   kkmeans.d2.EIHI & 0.541 & 0.529 & 0.500 & 0.02336 \\ \rowcolor{yellow!20}
   kkmeans.dd2.MEI & 0.539 & 0.502 & 0.500 & 0.03067 \\ \rowcolor{gray!10}
   kmeans.dd2.MEI & 0.541 & 0.500 & 0.500 & 0.00292 \\ \rowcolor{magenta!10}
   kmeans.dd2.MEI & 0.541 & 0.500 & 0.500 & 0.00309 \\ \rowcolor{orange!20}
   svc.dd2.MEI & 0.541 & 0.500 & 0.500 & 0.00708 \\\rowcolor{gray!10} 
   ward.D2.dd2.MEI & 0.540 & 0.515 & 0.500 & 0.00036 \\ \rowcolor{cyan!10}
  kkmeans.\_.EIHI & 0.539 & 0.541 & 0.500 & 0.02459 \\ \rowcolor{orange!20}
   svc.d2.EIHI & 0.538 & 0.536 & 0.500 & 0.00724 \\ \rowcolor{yellow!20} 
   kkmeans\_dd2.MEI & 0.537 & 0.501 & 0.500 & 0.03442 \\ \rowcolor{yellow!20}
   kkmeans.\_.EIHI & 0.537 & 0.505 & 0.500 & 0.02533 \\ \rowcolor{gray!10}
   kmeans.\_d.MEI & 0.537 & 0.502 & 0.499 & 0.00276 \\ \rowcolor{magenta!10}
   kmeans.\_d.MEI & 0.537 & 0.502 & 0.499 & 0.00305 \\ \rowcolor{gray!10}
  complete\_dd2.MEI & 0.536 & 0.519 & 0.499 & 0.00041 \\ \rowcolor{yellow!20}
   kkmeans.d2.EIHI & 0.538 & 0.504 & 0.499 & 0.02678 \\ \rowcolor{green!10}
   svc.d2.EIHI & 0.538 & 0.535 & 0.499 & 0.00820 \\ \rowcolor{green!10} 
   svc.\_d.MEI & 0.537 & 0.501 & 0.499 & 0.00729 \\ \rowcolor{cyan!10}
   kkmeans.\_d.MEI & 0.536 & 0.499 & 0.499 & 0.02316 \\ \rowcolor{orange!20}
   svc\_dd2.MEI & 0.536 & 0.497 & 0.499 & 0.00715 \\ \rowcolor{gray!10}
   ward.D2.\_d.MEI & 0.537 & 0.520 & 0.499 & 0.00043 \\ \rowcolor{gray!10}
  kmeans.\_d2.MEI & 0.536 & 0.496 & 0.499 & 0.00280 \\ \rowcolor{magenta!10}
   kmeans.\_d2.MEI & 0.536 & 0.496 & 0.499 & 0.00295 \\ \rowcolor{gray!10}
   kmeans\_dd2.MEI & 0.536 & 0.497 & 0.499 & 0.00295 \\ \rowcolor{magenta!10}
   kmeans\_dd2.MEI & 0.536 & 0.497 & 0.499 & 0.00306 \\ \rowcolor{orange!20}
   svc.\_d.MEI & 0.536 & 0.502 & 0.499 & 0.00657 \\\rowcolor{green!10} 
   svc.\_d2.MEI & 0.535 & 0.496 & 0.499 & 0.00806 \\ \rowcolor{cyan!10}
   kkmeans.\_d2.MEI & 0.535 & 0.496 & 0.499 & 0.02159 \\ \rowcolor{green!10}
  svc\_dd2.MEI & 0.535 & 0.497 & 0.499 & 0.00818 \\ \rowcolor{yellow!20}
  kkmeans.\_d.MEI & 0.535 & 0.501 & 0.499 & 0.03155 \\ \rowcolor{gray!10}
   ward.D2\_dd2.MEI & 0.536 & 0.514 & 0.499 & 0.00039 \\ \rowcolor{gray!10}
   kmeans.d2.EIHI & 0.535 & 0.548 & 0.499 & 0.00283 \\ \rowcolor{orange!20}
   svc.\_d2.MEI & 0.535 & 0.496 & 0.499 & 0.00704 \\ \rowcolor{gray!10}
   complete.dd2.MEI & 0.535 & 0.523 & 0.499 & 0.00047 \\ \rowcolor{magenta!10}
   kmeans.d2.EIHI & 0.535 & 0.548 & 0.499 & 0.00313 \\ 
                 \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{cyan!10}
   kkmeans\_dd2.MEI & 0.535 & 0.496 & 0.499 & 0.02545 \\ \rowcolor{gray!10}
   complete.\_d2.MEI & 0.536 & 0.515 & 0.498 & 0.00048 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.533 & 0.514 & 0.498 & 0.00038 \\ \rowcolor{gray!10}
   kmeans.\_.EIHI & 0.534 & 0.570 & 0.498 & 0.00277 \\ \rowcolor{magenta!10}
   kmeans.\_.EIHI & 0.534 & 0.570 & 0.498 & 0.00300 \\ \rowcolor{gray!10}
  average.\_d2.MEI & 0.533 & 0.530 & 0.498 & 0.00116 \\ \rowcolor{green!10}
   svc.\_.EIHI & 0.532 & 0.558 & 0.498 & 0.00764 \\ \rowcolor{gray!10}
   ward.D2.d2.EIHI & 0.530 & 0.567 & 0.498 & 0.00037 \\ \rowcolor{gray!10}
   average.\_d.MEI & 0.531 & 0.545 & 0.498 & 0.00038 \\ \rowcolor{gray!10}
   ward.D2.\_.EIHI & 0.530 & 0.578 & 0.498 & 0.00038 \\ \rowcolor{gray!10}
  average\_dd2.MEI & 0.532 & 0.535 & 0.498 & 0.00040 \\ \rowcolor{orange!20}
   svc.\_.EIHI & 0.531 & 0.555 & 0.498 & 0.00671 \\\rowcolor{gray!10} 
  complete.\_d.MEI & 0.530 & 0.525 & 0.498 & 0.00039 \\ 
   spc\_dd2.MEI & 0.526 & 0.572 & 0.497 & 0.05615 \\ \rowcolor{gray!10}
   complete.d2.EIHI & 0.527 & 0.601 & 0.497 & 0.00039 \\ 
   spc.\_d2.MEI & 0.525 & 0.588 & 0.497 & 0.06304 \\
   spc.\_d.MEI & 0.526 & 0.574 & 0.497 & 0.06025 \\ 
   spc.d2.EIHI & 0.524 & 0.606 & 0.497 & 0.05178 \\ \rowcolor{gray!10}
   average.dd2.MEI & 0.524 & 0.593 & 0.497 & 0.00038 \\ 
   spc.dd2.MEI & 0.522 & 0.590 & 0.497 & 0.06135 \\ \rowcolor{gray!10}
   complete.\_.EIHI & 0.522 & 0.607 & 0.496 & 0.00038 \\ \rowcolor{gray!10}
   centroid.\_d.MEI & 0.516 & 0.627 & 0.496 & 0.00039 \\ 
  spc.\_.EIHI & 0.51830 & 0.61803 & 0.49611 & 0.06097 \\ \rowcolor{gray!10}
  average.\_.EIHI & 0.517 & 0.640 & 0.496 & 0.00036 \\ \rowcolor{gray!10}
  average.d2.EIHI & 0.517 & 0.640 & 0.496 & 0.00116 \\ \rowcolor{gray!10}
  centroid.\_d2.MEI & 0.514 & 0.638 & 0.495 & 0.00039 \\ \rowcolor{gray!10}
  centroid.\_.EIHI & 0.514 & 0.643 & 0.495 & 0.00044 \\ \rowcolor{gray!10}
   centroid.d2.EIHI & 0.514 & 0.643 & 0.495 & 0.00038 \\ \rowcolor{gray!10}
   single.d2.EIHI & 0.511 & 0.652 & 0.495 & 0.00107 \\ \rowcolor{gray!10}
   single.\_.EIHI & 0.511 & 0.653 & 0.495 & 0.00046 \\ \rowcolor{gray!10}
   centroid.dd2.MEI & 0.510 & 0.652 & 0.495 & 0.00038 \\ \rowcolor{gray!10}
   single.\_d2.MEI & 0.510 & 0.655 & 0.495 & 0.00041 \\ \rowcolor{gray!10}
   single.\_d.MEI & 0.510 & 0.655 & 0.495 & 0.00040 \\ \rowcolor{gray!10}
  centroid\_dd2.MEI & 0.510 & 0.655 & 0.495 & 0.00042 \\ \rowcolor{gray!10}
   single.dd2.MEI & 0.510 & 0.656 & 0.495 & 0.00044 \\ \rowcolor{gray!10}
   single\_dd2.MEI & 0.509 & 0.657 & 0.495 & 0.00040 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 1-7 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables6}
\end{table}


\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  $d\rho$, $\rho$=100 & 0.541 & 0.504 & 0.500 & 0.81032 \\ 
  $L^2$ & 0.540 & 0.501 & 0.500 & 0.19487  \\
  $dk$, k=2 & 0.541 & 0.502 & 0.500 & 0.24496 \\
  $d\rho$, $\rho$=0.02 & 0.538 & 0.501 & 0.500 & 0.77945  \\
  $dk$, k=3 & 0.537 & 0.504 & 0.499 & 0.28691 \\
  $d\rho$, $\rho$=1 & 0.537 & 0.501 & 0.499 & 0.75827  \\
  $d\rho$, $\rho$=0.001 & 0.537 & 0.500 & 0.499 & 0.76092 \\
  $d\rho$, $\rho$=1e+08 & 0.537 & 0.508 & 0.499 & 0.76512 \\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 1-7.}
    \label{tabm6}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
   hclust & 0.541 & 0.501 & 0.501 & 0.24218  \\
   random & 0.539 & 0.502 & 0.500 & 0.32934  \\ 
   kmeans & 0.540 & 0.500 & 0.500 & 0.22335    \\
    kmeans ++ & 0.536 & 0.501 & 0.499 & 0.43285 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 1-7.}
\label{tablez6}
\end{table}

\begin{table}[htbp]
%\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{cyan!10}
  kkmeans\_dd2.MEI & 0.929 & 0.867 & 0.868 & 0.01002 \\ \rowcolor{cyan!10}
  kkmeans.\_d.MEI & 0.929 & 0.866 & 0.867 & 0.00966 \\ 
   svc\_dd2.MEI & 0.928 & 0.865 & 0.866 & 0.00484 \\ \rowcolor{gray!10}
   kmeans\_dd2.MEI & 0.927 & 0.864 & 0.865 & 0.00186 \\  \rowcolor{cyan!10}
  kkmeans.\_d2.MEI & 0.917 & 0.846 & 0.847 & 0.04377 \\ \rowcolor{gray!10}
  kmeans.\_d2.MEI & 0.916 & 0.844 & 0.846 & 0.00942 \\ \rowcolor{magenta!10}
   kmeans.\_d2.MEI & 0.916 & 0.844 & 0.846 & 0.01041 \\ \rowcolor{orange!20}
   svc.\_d2.MEI & 0.916 & 0.844 & 0.846 & 0.01857 \\ \rowcolor{green!10}
   svc.\_d2.MEI & 0.915 & 0.843 & 0.844 & 0.01702 \\ \rowcolor{orange!20}
   svc.\_d.MEI & 0.915 & 0.843 & 0.844 & 0.01631 \\ \rowcolor{cyan!10}
   kkmeans.\_d.MEI & 0.914 & 0.84 & 0.843 & 0.04283 \\ \rowcolor{green!10}
   svc.\_d.MEI & 0.914 & 0.841 & 0.842 & 0.01648 \\ \rowcolor{gray!10}
   kmeans.\_d.MEI & 0.913 & 0.840 & 0.842 & 0.00948 \\ \rowcolor{magenta!10}
   kmeans.\_d.MEI & 0.913 & 0.840 & 0.842 & 0.00981 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.885 & 0.801 & 0.798 & 0.00129 \\ \rowcolor{gray!10}
   average.\_d2.MEI & 0.885 & 0.801 & 0.798 & 0.00142 \\ \rowcolor{gray!10}
  average.\_d.MEI & 0.884 & 0.802 & 0.798 & 0.00129 \\ \rowcolor{gray!10}
   ward.D2.\_d.MEI & 0.883 & 0.801 & 0.796 & 0.00129 \\ \rowcolor{gray!10}
   centroid.\_d.MEI & 0.867 & 0.798 & 0.786 & 0.00130 \\ \rowcolor{gray!10}
   complete.\_d2.MEI & 0.872 & 0.786 & 0.780 & 0.00135 \\ \rowcolor{gray!10}
   centroid.\_d2.MEI & 0.861 & 0.795 & 0.780 & 0.00345 \\ \rowcolor{gray!10}
   complete.\_d.MEI & 0.866 & 0.781 & 0.773 & 0.00128 \\ \rowcolor{yellow!20}
   kkmeans.\_d.MEI & 0.821 & 0.740 & 0.737 & 0.06748 \\ \rowcolor{yellow!10}
   kkmeans.\_d2.MEI & 0.822 & 0.739 & 0.737 & 0.06977 \\ 
   spc.\_d.MEI & 0.797 & 0.769 & 0.728 & 0.20495 \\ \rowcolor{green!10}
   svc.dd2.MEI & 0.826 & 0.711 & 0.711 & 0.02016 \\
          \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  \rowcolor{orange!20}
   svc.dd2.MEI & 0.825 & 0.710 & 0.711 & 0.01892 \\ \rowcolor{gray!10}
   kmeans.dd2.MEI & 0.824 & 0.709 & 0.709 & 0.00960 \\ 
 \rowcolor{magenta!10}
   kmeans.dd2.MEI & 0.824 & 0.709 & 0.709 & 0.01029 \\ \rowcolor{cyan!10}
   kkmeans.dd2.MEI & 0.819 & 0.702 & 0.703 & 0.05298 \\ 
   spc.\_d2.MEI & 0.779 & 0.750 & 0.703 & 0.20223 \\ \rowcolor{gray!10}
   ward.D2.dd2.MEI & 0.791 & 0.679 & 0.669 & 0.00126 \\\rowcolor{gray!10}
   complete.dd2.MEI & 0.773 & 0.672 & 0.652 & 0.00128 \\ \rowcolor{gray!10}
  average.dd2.MEI & 0.728 & 0.667 & 0.622 & 0.00127 \\ \rowcolor{yellow!20}
   kkmeans.dd2.MEI & 0.700 & 0.601 & 0.598 & 0.06994 \\ \rowcolor{cyan!10}
   kkmeans.\_.EIHI & 0.697 & 0.609 & 0.578 & 0.05906 \\ 
  spc.dd2.MEI & 0.658 & 0.659 & 0.577 & 0.20191 \\ \rowcolor{green!10} 
   svc.\_.EIHI & 0.693 & 0.612 & 0.574 & 0.02047 \\ \rowcolor{orange!20}
   svc.\_.EIHI & 0.688 & 0.609 & 0.570 & 0.02045 \\ \rowcolor{gray!10}
   kmeans.\_.EIHI & 0.685 & 0.615 & 0.569 & 0.01017 \\ \rowcolor{magenta!10}
   kmeans.\_.EIHI & 0.685 & 0.615 & 0.569 & 0.01035 \\ \rowcolor{gray!10}
   ward.D2.\_.EIHI & 0.661 & 0.616 & 0.552 & 0.00143 \\ \rowcolor{gray!10}
   complete.\_.EIHI & 0.608 & 0.628 & 0.524 & 0.00135 \\ 
   spc.\_.EIHI & 0.593 & 0.634 & 0.524 & 0.18994 \\ \rowcolor{yellow!20}
   kkmeans.\_.EIHI & 0.576 & 0.519 & 0.514 & 0.06552 \\ \rowcolor{gray!10}
   centroid.dd2.MEI & 0.544 & 0.653 & 0.510 & 0.00126 \\ \rowcolor{gray!10}
   average.\_.EIHI & 0.559 & 0.642 & 0.506 & 0.00143 \\ \rowcolor{gray!10}
   centroid.\_.EIHI & 0.548 & 0.644 & 0.502 & 0.00139 \\ \rowcolor{gray!10}
   single.\_d.MEI & 0.521 & 0.659 & 0.501 & 0.00135 \\ \rowcolor{gray!10}
   single.\_.EIHI & 0.523 & 0.652 & 0.497 & 0.00140 \\ \rowcolor{gray!10}
   single.dd2.MEI & 0.513 & 0.656 & 0.495 & 0.00131 \\ \rowcolor{gray!10}
   single.\_d2.MEI & 0.512 & 0.656 & 0.495 & 0.00153 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 1-8 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables7}
\end{table}


\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  
  $d\rho$, $\rho$=1 & 0.996 & 0.993 & 0.993 & 0.50043 \\
  $d\rho$, $\rho$=0.001 & 0.996 & 0.993 & 0.993 & 0.49838 \\
  $L^2$ & 0.996 & 0.993 & 0.993 & 0.13231  \\
  $d\rho$, $\rho$=0.02 & 0.996 & 0.993 & 0.993 & 0.49600  \\
  $dk$, k=2 & 0.897 & 0.875 & 0.874 & 0.23107 \\
  $dk$, k=3 & 0.869 & 0.841 & 0.839 & 0.26480 \\
  $d\rho$, $\rho$=100 & 0.839 & 0.800 & 0.799 & 0.83068 \\ 
  $d\rho$, $\rho$=1e+08 & 0.549 & 0.512 & 0.502 & 0.84295 \\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 1-8.}
    \label{tabm7}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  kmeans ++ & 0.934 & 0.877 & 0.877 & 0.30939  \\
  kmeans & 0.933 & 0.875 & 0.876 & 0.14881  \\ 
   random & 0.930 & 0.870 & 0.871 & 0.25801 \\ 
   hclust & 0.930 & 0.869 & 0.870 & 0.15243 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means (\citet{zambom2019}) procedure with four different initialization to simulated data from S 1-8.}
\label{tablez7}
\end{table}

\begin{table}[htbp]

\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{green!10}
  svc\_dd2.MEI & 0.927 & 0.864 & 0.865 & 0.00880 \\ \rowcolor{cyan!10}
  kkmeans.dd2.EIHIMEI & 0.927 & 0.863 & 0.864 & 0.02001 \\ \rowcolor{cyan!10}
   kkmeans.dd2.MEI & 0.927 & 0.863 & 0.864 & 0.01918 \\ \rowcolor{cyan!10}
  kkmeans.\_d.MEI & 0.927 & 0.863 & 0.864 & 0.01699 \\
  \rowcolor{cyan!10}
kkmeans.\_d2.MEI & 0.920 & 0.852 & 0.853 & 0.04557 \\ \rowcolor{green!10}
  svc.\_d2.MEI & 0.920 & 0.851 & 0.852 & 0.01671 \\ \rowcolor{orange!20}
  svc.\_d2.MEI & 0.919 & 0.850 & 0.852 & 0.01456 \\ \rowcolor{gray!10}
kmeans.\_d2.MEI & 0.919 & 0.850 & 0.852 & 0.00858 \\ \rowcolor{magenta!10}
kmeans.\_d2.MEI & 0.919 & 0.850 & 0.852 & 0.00875 \\ \rowcolor{green!10}
 svc.\_d.MEI & 0.919 & 0.850 & 0.851 & 0.02156 \\ \rowcolor{orange!20}
   svc.\_d.MEI & 0.919 & 0.850 & 0.851 & 0.01640 \\ \rowcolor{gray!10}
   kmeans.\_d.MEI & 0.919 & 0.849 & 0.850 & 0.00866 \\ \rowcolor{magenta!10}
   kmeans.\_d.MEI & 0.919 & 0.849 & 0.850 & 0.00900 \\ \rowcolor{cyan!10}
   kkmeans.\_d.MEI & 0.918 & 0.848 & 0.849 & 0.04571 \\ \rowcolor{gray!10}
  average.\_d.MEI & 0.898 & 0.823 & 0.820 & 0.00118 \\ \rowcolor{gray!10}
 ward.D2.\_d.MEI & 0.887 & 0.807 & 0.803 & 0.00115 \\ \rowcolor{gray!10}
 average.\_d2.MEI & 0.886 & 0.806 & 0.802 & 0.00115 \\ \rowcolor{gray!10}
   centroid.\_d.MEI & 0.876 & 0.813 & 0.801 & 0.00122 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.884 & 0.801 & 0.797 & 0.00540 \\ \rowcolor{gray!10}
   centroid.\_d2.MEI & 0.866 & 0.800 & 0.786 & 0.00116 \\ \rowcolor{gray!10}
   complete.\_d.MEI & 0.870 & 0.786 & 0.779 & 0.00125 \\ 
   spc.\_d.MEI & 0.844 & 0.803 & 0.776 & 0.22229 \\ \rowcolor{gray!10}
  complete.\_d2.MEI & 0.868 & 0.782 & 0.775 & 0.00345 \\

  \rowcolor{yellow!20}
  kkmeans.\_d.MEI & 0.838 & 0.754 & 0.753 & 0.07567 \\ \rowcolor{yellow!20}
  kkmeans.\_d2.MEI & 0.825 & 0.743 & 0.742 & 0.08002 \\ 
   \rowcolor{green!10}
 svc.dd2.MEI & 0.83 & 0.715 & 0.717 & 0.02111 \\
                     \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline\rowcolor{orange!20}
   svc.dd2.MEI & 0.829 & 0.714 & 0.716 & 0.01944 \\ \rowcolor{gray!10}
   kmeans.dd2.MEI & 0.829 & 0.714 & 0.716 & 0.00891 \\ 
 \rowcolor{magenta!10}
  kmeans.dd2.MEI & 0.829 & 0.714 & 0.716 & 0.00968 \\ \rowcolor{cyan!10}
   kkmeans.dd2.MEI & 0.829 & 0.714 & 0.716 & 0.05961 \\ 
   spc.\_d2.MEI & 0.779 & 0.754 & 0.706 & 0.20851 \\ \rowcolor{gray!10}
  ward.D2.dd2.MEI & 0.800 & 0.690 & 0.680 & 0.00119 \\ \rowcolor{gray!10}
   complete.dd2.MEI & 0.781 & 0.677 & 0.661 & 0.00125 \\ \rowcolor{gray!10}
  average.dd2.MEI & 0.749 & 0.682 & 0.644 & 0.00136 \\ \rowcolor{yellow!20}
   kkmeans.dd2.MEI & 0.712 & 0.610 & 0.609 & 0.08554 \\ 
   spc.dd2.MEI & 0.663 & 0.667 & 0.584 & 0.19833 \\ \rowcolor{cyan!10}
  kkmeans.\_.EIHI & 0.702 & 0.604 & 0.581 & 0.06017 \\ \rowcolor{green!10}
   svc.\_.EIHI & 0.691 & 0.606 & 0.572 & 0.02082 \\ \rowcolor{orange!20}
   svc.\_.EIHI & 0.688 & 0.605 & 0.570 & 0.01688 \\ \rowcolor{gray!10}
  kmeans.\_.EIHI & 0.675 & 0.604 & 0.559 & 0.00872 \\ \rowcolor{magenta!10}
   kmeans.\_.EIHI & 0.675 & 0.604 & 0.559 & 0.00949 \\ \rowcolor{gray!10}
   ward.D2.\_.EIHI & 0.662 & 0.612 & 0.551 & 0.00122 \\ \rowcolor{gray!10}
  complete.\_.EIHI & 0.608 & 0.626 & 0.524 & 0.00119 \\ \rowcolor{yellow!20}
   kkmeans.\_.EIHI & 0.582 & 0.521 & 0.517 & 0.06875 \\ 
  spc.\_.EIHI & 0.580 & 0.637 & 0.516 & 0.19106 \\ \rowcolor{gray!10}
  centroid.dd2.MEI & 0.533 & 0.656 & 0.50550 & 0.00120 \\ \rowcolor{gray!10}
   average.\_.EIHI & 0.551 & 0.643 & 0.504 & 0.00132 \\ \rowcolor{gray!10}
   single.\_d.MEI & 0.524 & 0.659 & 0.503 & 0.00119 \\ \rowcolor{gray!10}
   centroid.\_.EIHI & 0.541 & 0.647 & 0.500 & 0.00140 \\ \rowcolor{gray!10}
 single.\_d2.MEI & 0.517 & 0.658 & 0.499 & 0.00118 \\ \rowcolor{gray!10}
   single.\_.EIHI & 0.517 & 0.654 & 0.495 & 0.00140 \\ \rowcolor{gray!10}
  single.dd2.MEI & 0.511 & 0.656 & 0.495 & 0.00141 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 1-9 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables8}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  $d\rho$, $\rho$=0.02 & 0.996 & 0.991 & 0.992 & 0.50788  \\
  $d\rho$, $\rho$=1 & 0.996 & 0.991 & 0.992 & 0.50479 \\
  $L^2$ & 0.995 & 0.991 & 0.991 & 0.13043  \\
  $d\rho$, $\rho$=0.001 & 0.995 & 0.991 & 0.991 & 0.50067 \\
  $dk$, k=2 & 0.871 & 0.856 & 0.854 & 0.22058 \\
  $dk$, k=3 & 0.8384 & 0.818497 & 0.817222 \\
  $d\rho$, $\rho$=100 & 0.783 & 0.777 & 0.767 & 0.73592 \\ 
  $d\rho$, $\rho$=1e+08 & 0.501 & 0.507 & 0.494 & 0.64659 \\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 1-9.}
    \label{tabm8}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  random & 0.935 & 0.877 & 0.878 & 0.26316  \\
  kmeans & 0.935 & 0.877 & 0.878 & 0.14693  \\ 
   hclust & 0.934 & 0.876 & 0.877 & 0.14506  \\ 
   kmeans ++ & 0.934 & 0.875 & 0.876 & 0.32626 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 1-9.}
\label{tablez8}
\end{table}

\begin{table}[htbp]
\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{orange!20}
svc.dd2.MEI & 0.688 & 0.569 & 0.570 & 0.00664 \\ \rowcolor{green!10}
   svc.dd2.MEI & 0.687 & 0.568 & 0.569 & 0.00577 \\ \rowcolor{cyan!10}
 kkmeans.dd2.MEI & 0.686 & 0.566 & 0.568 & 0.01520 \\ \rowcolor{gray!10}
 kmeans.dd2.MEI & 0.685 & 0.567 & 0.568 & 0.00316 \\ \rowcolor{magenta!10}
  kmeans.dd2.MEI & 0.685 & 0.567 & 0.568 & 0.00346 \\ \rowcolor{cyan!10}
   kkmeans.\_d2.MEI & 0.675 & 0.564 & 0.565 & 0.01828 \\ \rowcolor{green!10}
  svc.\_d2.MEI & 0.674 & 0.561 & 0.562 & 0.00624 \\ \rowcolor{gray!10}
   kmeans.\_d2.MEI & 0.671 & 0.559 & 0.559 & 0.00325 \\ \rowcolor{magenta!10}
  kmeans.\_d2.MEI & 0.671 & 0.559 & 0.559 & 0.00350 \\ \rowcolor{orange!20}
  svc.\_d2.MEI & 0.671 & 0.558 & 0.559 & 0.00735 \\ \rowcolor{gray!10}
  ward.D2.dd2.MEI & 0.670 & 0.574 & 0.557 & 0.00043 \\ \rowcolor{gray!10}
   complete.dd2.MEI & 0.662 & 0.580 & 0.554 & 0.00059 \\ \rowcolor{cyan!10}
  kkmeans.\_d.MEI & 0.663 & 0.551 & 0.552 & 0.01456 \\ \rowcolor{gray!10}
 kmeans.\_d.MEI & 0.661 & 0.551 & 0.551 & 0.00329 \\ \rowcolor{magenta!10}
   kmeans.\_d.MEI & 0.661 & 0.551 & 0.551 & 0.00324 \\ \rowcolor{green!10}
 svc.\_d.MEI & 0.661 & 0.551 & 0.551 & 0.00605 \\ \rowcolor{orange!20} 
  svc.\_d.MEI & 0.660 & 0.550 & 0.551 & 0.00592 \\ \rowcolor{gray!10}
 complete.\_d2.MEI & 0.653 & 0.572 & 0.549 & 0.00043 \\ \rowcolor{gray!10}
  ward.D2.\_d.MEI & 0.654 & 0.560 & 0.547 & 0.00046 \\ \rowcolor{yellow!20}
  kkmeans.dd2.MEI & 0.639 & 0.547 & 0.546 & 0.02258 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.645 & 0.561 & 0.545 & 0.00045 \\ \rowcolor{gray!10}
   complete.\_d.MEI & 0.651 & 0.569 & 0.544 & 0.00035 \\ \rowcolor{cyan!10}
   kkmeans.\_.EIHI & 0.649 & 0.581 & 0.543 & 0.01982 \\ \rowcolor{gray!10}
   average.\_d2.MEI & 0.632 & 0.592 & 0.541 & 0.00050 \\ \rowcolor{gray!10}
   average.dd2.MEI & 0.633 & 0.594 & 0.541 & 0.00040 \\ \rowcolor{green!10}
   svc.\_.EIHI & 0.643 & 0.587 & 0.540 & 0.00733 \\ \rowcolor{orange!20}
   svc.\_.EIHI & 0.642 & 0.586 & 0.539 & 0.00721 \\ \rowcolor{yellow!20}
   kkmeans.\_d2.MEI & 0.628 & 0.541 & 0.538 & 0.02268 \\ \rowcolor{cyan!10}
   kkmeans.d2.EIHI & 0.639 & 0.560 & 0.538 & 0.01757 \\ \rowcolor{gray!10}
   average.\_d.MEI & 0.634 & 0.581 & 0.537 & 0.00044 \\ 
                     \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{orange!20}
  svc.d2.EIHI & 0.635 & 0.569 & 0.535 & 0.00649 \\ \rowcolor{gray!10} 
  kmeans.\_.EIHI & 0.634 & 0.590 & 0.534 & 0.00325 \\ \rowcolor{magenta!10}
   kmeans.\_.EIHI & 0.634 & 0.590 & 0.534 & 0.00347 \\ \rowcolor{green!10}
   svc.d2.EIHI & 0.632 & 0.568 & 0.534 & 0.00657 \\ \rowcolor{gray!10}
  kmeans.d2.EIHI & 0.630 & 0.574 & 0.532 & 0.00314 \\ \rowcolor{magenta!10}
   kmeans.d2.EIHI & 0.630 & 0.574 & 0.532 & 0.00343 \\ \rowcolor{gray!10}
  ward.D2.\_.EIHI & 0.624 & 0.597 & 0.530 & 0.00044 \\ 
  spc.dd2.MEI & 0.603 & 0.613 & 0.528 & 0.07477 \\ \rowcolor{gray!10} 
  ward.D2.d2.EIHI & 0.617 & 0.585 & 0.527 & 0.00041 \\ 
  spc.\_d.MEI & 0.603 & 0.603 & 0.525 & 0.07742 \\ \rowcolor{yellow!20} 
  kkmeans.\_d.MEI & 0.599 & 0.524 & 0.523 & 0.02213 \\ \rowcolor{gray!10}
  centroid.\_d.MEI & 0.589 & 0.612 & 0.521 & 0.00052 \\ 
  spc.\_d2.MEI & 0.584 & 0.616 & 0.520 & 0.07123 \\ \rowcolor{gray!10}
   centroid.dd2.MEI & 0.580 & 0.626 & 0.519 & 0.00158 \\ \rowcolor{gray!10}
  complete.\_.EIHI & 0.588 & 0.620 & 0.516 & 0.00040 \\ \rowcolor{gray!10}
 complete.d2.EIHI & 0.580 & 0.611 & 0.512 & 0.00049 \\ \rowcolor{yellow!20}
 kkmeans.d2.EIHI & 0.573 & 0.516 & 0.510 & 0.02115 \\ \rowcolor{yellow!20}
 kkmeans.\_.EIHI & 0.567 & 0.515 & 0.509 & 0.02278 \\ 
  spc.d2.EIHI & 0.565 & 0.617 & 0.509 & 0.05622 \\ 
  spc.\_.EIHI & 0.565 & 0.625 & 0.509 & 0.06520 \\ \rowcolor{gray!10}
   average.\_.EIHI & 0.545 & 0.640 & 0.502 & 0.00047 \\ \rowcolor{gray!10}
  average.d2.EIHI & 0.539 & 0.639 & 0.500 & 0.00159 \\ \rowcolor{gray!10}
  centroid.d2.EIHI & 0.535 & 0.642 & 0.499 & 0.00046 \\ \rowcolor{gray!10}
  centroid.\_.EIHI & 0.533 & 0.645 & 0.499 & 0.00052 \\ \rowcolor{gray!10}
   centroid.\_d2.MEI & 0.522 & 0.651 & 0.498 & 0.00047 \\ \rowcolor{gray!10}
   single.\_d.MEI & 0.521 & 0.652 & 0.497 & 0.00047 \\ \rowcolor{gray!10}
   single.dd2.MEI & 0.517 & 0.654 & 0.496 & 0.00050 \\ \rowcolor{gray!10}
   single.\_.EIHI & 0.517 & 0.653 & 0.496 & 0.00050 \\ \rowcolor{gray!10}
 single.d2.EIHI & 0.516 & 0.653 & 0.495 & 0.00046 \\ \rowcolor{gray!10}
  single.\_d2.MEI & 0.513 & 0.655 & 0.495 & 0.00051 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 10-11 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables9}
\end{table}


\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
$L^2$ & 0.758 & 0.636 & 0.637 & 0.9562 \\ 
  $d\rho$, $\rho$=0.02 & 0.757 & 0.637 & 0.637 & 9.6435 \\ 
  $d\rho$, $\rho$=0.001 & 0.756 & 0.635 & 0.635 & 9.2899 \\ 
  $d\rho$, $\rho$=1 & 0.749 & 0.631 & 0.631 & 9.9870 \\ 
  $d\rho$, $\rho$=1e+08 & 0.734 & 0.609 & 0.609 & 7.5003 \\ 
  $d\rho$, $\rho$=100 & 0.703 & 0.606 & 0.596 & 9.3033 \\
  $dk$, k=2 & 0.687 & 0.588 & 0.588 & 0.78738 \\
  $dk$, k=3 & 0.653 & 0.562 & 0.561 & 0.6807 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 10-11.}
    \label{tabm9}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  kmeans ++ & 0.735 & 0.614 & 0.612 & 0.61413  \\
  random & 0.731 & 0.610 & 0.610 & 0.55656  \\ 
   hclust & 0.726 & 0.603 & 0.602 & 0.36616  \\ 
   kmeans & 0.721 & 0.598 & 0.599 & 0.29926 \\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 10-11.}
\label{tablez9}
\end{table}

\section{Three clusters}
In this section appear the tables corresponding to Section 5.2 of the paper, where the three methodologies are applied to scenarios with three clusters.

\begin{table}[htbp]
%\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{gray!10}
 complete.\_d2.MEI & 0.680 & 0.596 & 0.723 & 0.00284 \\ \rowcolor{orange!20}
  svc.\_d2.MEI & 0.686 & 0.575 & 0.717 & 0.01455 \\ \rowcolor{gray!10}
   kmeans.\_d2.MEI & 0.685 & 0.572 & 0.715 & 0.00397 \\ \rowcolor{magenta!10}
   kmeans.\_d2.MEI & 0.685 & 0.572 & 0.715 & 0.00428 \\ \rowcolor{green!10}
  svc.\_d2.MEI & 0.684 & 0.572 & 0.714 & 0.01406 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.671 & 0.578 & 0.711 & 0.00064 \\ \rowcolor{cyan!10}
   kkmeans.\_d2.MEI & 0.668 & 0.570 & 0.710 & 0.03635 \\ \rowcolor{gray!10}
  average.\_d2.MEI & 0.661 & 0.573 & 0.701 & 0.00276 \\ \rowcolor{yellow!20}
   kkmeans.\_d2.MEI & 0.639 & 0.542 & 0.691 & 0.04677 \\ \rowcolor{cyan!20}
   kkmeans.\_d.MEI & 0.628 & 0.528 & 0.682 & 0.03246 \\ \rowcolor{gray!10}
  centroid.\_d2.MEI & 0.635 & 0.596 & 0.681 & 0.00064 \\ \rowcolor{gray!10}
   complete.\_d.MEI & 0.634 & 0.532 & 0.678 & 0.00092 \\ \rowcolor{green!10}
   svc.\_d.MEI & 0.635 & 0.519 & 0.677 & 0.01273 \\ \rowcolor{orange!20}
   svc.\_d.MEI & 0.635 & 0.519 & 0.677 & 0.01338 \\ \rowcolor{gray!10}
   kmeans.\_d.MEI & 0.635 & 0.519 & 0.677 & 0.00399 \\ \rowcolor{magenta!10}
   kmeans.\_d.MEI & 0.635 & 0.519 & 0.677 & 0.00447 \\ \rowcolor{orange!20}
   svc.dd2.MEI & 0.633 & 0.518 & 0.677 & 0.01613 \\ \rowcolor{gray!10}
  kmeans.dd2.MEI & 0.633 & 0.517 & 0.676 & 0.00487 \\ 
              \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{magenta!10}
   kmeans.dd2.MEI & 0.633 & 0.517 & 0.676 & 0.00493 \\ \rowcolor{green!10}
 svc.dd2.MEI & 0.633 & 0.516 & 0.675 & 0.01438 \\  
\rowcolor{cyan!10}
  kkmeans.dd2.MEI & 0.623 & 0.521 & 0.672 & 0.03802 \\ \rowcolor{gray!10}
   ward.D2.dd2.MEI & 0.624 & 0.526 & 0.670 & 0.00068 \\ \rowcolor{gray!10}
  ward.D2.\_d.MEI & 0.626 & 0.521 & 0.667 & 0.00081 \\ \rowcolor{gray!10}
  average.\_d.MEI & 0.621 & 0.519 & 0.663 & 0.00058 \\ \rowcolor{gray!10}
  complete.dd2.MEI & 0.618 & 0.523 & 0.659 & 0.00067 \\ \rowcolor{gray!10}
   centroid.\_d.MEI & 0.614 & 0.526 & 0.654 & 0.00066 \\ 
 spc.\_d2.MEI & 0.614 & 0.556 & 0.652 & 0.15611 \\ \rowcolor{yellow!20}
   kkmeans.\_d.MEI & 0.588 & 0.485 & 0.651 & 0.04064 \\ \rowcolor{gray!10}
average.dd2.MEI & 0.607 & 0.547 & 0.649 & 0.00067 \\ \rowcolor{yellow!10}
 kkmeans.dd2.MEI & 0.583 & 0.479 & 0.649 & 0.04943 \\ 
   spc.\_d.MEI & 0.598 & 0.512 & 0.638 & 0.16884 \\ 
   spc.dd2.MEI & 0.584 & 0.535 & 0.623 & 0.16853 \\ \rowcolor{gray!10}
  centroid.dd2.MEI & 0.508 & 0.547 & 0.524 & 0.00074 \\ \rowcolor{gray!10}
  single.\_d2.MEI & 0.363 & 0.493 & 0.353 & 0.00056 \\ \rowcolor{gray!10}
 single.\_d.MEI & 0.359 & 0.492 & 0.350 & 0.00069 \\ \rowcolor{gray!10}
   single.dd2.MEI & 0.349 & 0.490 & 0.341 & 0.00061 \\
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S 16-17-18 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables12}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  $d\rho$, $\rho$=1e+08 &  0.758 & 0.633 & 0.754 & 7.76938 \\
  $d\rho$, $\rho$=100 & 0.642 & 0.615 & 0.727 & 6.69048 \\ 
  $dk$, k=2 & 0.652 & 0.573 & 0.715 & 1.66545 \\
  $d\rho$, $\rho$=1 & 0.672 & 0.556 & 0.699 & 6.93797 \\
  $d\rho$, $\rho$=0.001 & 0.673 & 0.554 & 0.698 & 7.45932 \\
  $L^2$ & 0.671 & 0.554 & 0.698 & 1.56638  \\
  $d\rho$, $\rho$=0.02 &  0.669 & 0.550 & 0.695 & 7.21358  \\
  $dk$, k=3 & 0.543 & 0.468 & 0.642 & 1.75887 \\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 16-17-18.}
    \label{tabm12}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
kmeans & 0.818 & 0.7512 & 0.821 & 1.33809\\ 
  hclust & 0.813 & 0.744 & 0.816 & 1.30426\\ 
  kmeans $++$  & 0.801 & 0.739 & 0.808 & 1.55496\\ 
  random & 0.772 & 0.721 & 0.790 & 1.31402\\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 16-17-18.}
\label{tablez12}
\end{table}

\begin{table}[htbp]
\vspace{-1cm}
\hspace*{-2cm}
\centering
\parbox{10cm}{%\hfill 
%parbox[t]{.65\linewidth}{

\footnotesize \begin{tabular}{lcccc}
\hline 
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{gray!10}
 kmeans.dd2.MEI & 0.989 & 0.979 & 0.986 & 0.00296 \\ \rowcolor{magenta!10}
  kmeans.dd2.MEI & 0.989 & 0.979 & 0.986 & 0.00283 \\ \rowcolor{green!10}
  svc.dd2.MEI & 0.983 & 0.972 & 0.981 & 0.00853 \\\rowcolor{orange!20} 
  svc.dd2.MEI & 0.980 & 0.968 & 0.978 & 0.00797 \\ \rowcolor{gray!10}
  ward.D2.dd2.MEI & 0.9788 & 0.958 & 0.972 & 0.00042 \\ \rowcolor{green!10}
   svc.\_d.MEI & 0.972 & 0.946 & 0.964 & 0.00845 \\ \rowcolor{gray!10}
 kmeans.\_d.MEI & 0.972 & 0.946 & 0.964 & 0.00293 \\ \rowcolor{magenta!10}
  kmeans.\_d.MEI & 0.97273 & 0.94678 & 0.96498 & 0.00304 \\ \rowcolor{orange!20}
   svc.\_d.MEI & 0.972 & 0.946 & 0.964 & 0.01146 \\ \rowcolor{gray!10}
   average.\_d.MEI & 0.967 & 0.936 & 0.958 & 0.00050 \\ \rowcolor{gray!10}
   ward.D2.\_d.MEI & 0.966 & 0.935 & 0.957 & 0.00043 \\ 
   spc.dd2.MEI & 0.948 & 0.942 & 0.954 & 0.10458 \\ \rowcolor{gray!10}
   centroid.\_d.MEI & 0.956 & 0.931 & 0.952 & 0.00047 \\ \rowcolor{gray!10}
   average.dd2.MEI & 0.939 & 0.931 & 0.947 & 0.00043 \\ \rowcolor{yellow!20}
   kkmeans.dd2.MEI & 0.946 & 0.920 & 0.945 & 0.03368 \\ \rowcolor{gray!10}
   complete.\_d.MEI & 0.947 & 0.906 & 0.937 & 0.00046 \\ \rowcolor{gray!10}
   complete.dd2.MEI & 0.922 & 0.891 & 0.923 & 0.00046 \\ \rowcolor{cyan!10}
   kkmeans.dd2.MEI & 0.914 & 0.865 & 0.907 & 0.02669 \\ 
   spc.\_d.MEI & 0.881 & 0.863 & 0.893 & 0.11067 \\ \rowcolor{cyan!10}
   kkmeans.\_d.MEI & 0.899 & 0.840 & 0.890 & 0.02734 \\  \rowcolor{yellow!20}           
  kkmeans.\_d.MEI & 0.876 & 0.825 & 0.881 & 0.03311 \\ \rowcolor{gray!10}
   centroid.dd2.MEI & 0.816 & 0.844 & 0.867 & 0.00042 \\ \rowcolor{gray!10}
   kmeans.\_d2.MEI & 0.809 & 0.692 & 0.795 & 0.00340 \\ \rowcolor{magenta!10}
  kmeans.\_d2.MEI & 0.809 & 0.692 & 0.795 & 0.00341 \\ \rowcolor{green!10}
   svc.\_d2.MEI & 0.805 & 0.688 & 0.792 & 0.01014 \\ \rowcolor{orange!20}
   svc.\_d2.MEI & 0.794 & 0.678 & 0.784 & 0.01022 \\ \rowcolor{gray!10}
   ward.D2.\_d2.MEI & 0.758 & 0.652 & 0.761 & 0.00049 \\ \rowcolor{cyan!10}
   kkmeans.\_d2.MEI & 0.754 & 0.652 & 0.759 & 0.02898 \\ \rowcolor{gray!10}
   average.\_d2.MEI & 0.728 & 0.659 & 0.748 & 0.00037 \\ \rowcolor{gray!10}
   complete.\_d2.MEI & 0.734 & 0.634 & 0.746 & 0.00051 \\ 
      \end{tabular}
   }
%\hfill
\parbox{9cm}{%\hfill
%\parbox[t]{.65\linewidth}{
\footnotesize
\begin{tabular}[t]{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline \rowcolor{yellow!20}
  kkmeans.\_d2.MEI & 0.718 & 0.610 & 0.736 & 0.03481 \\ 
  spc.\_d2.MEI & 0.717 & 0.637 & 0.729 & 0.10789 \\ \rowcolor{green!10}
  svc.d.EIHI & 0.729 & 0.583 & 0.71 & 0.01022 \\ \rowcolor{orange!20}
   svc.d.EIHI & 0.729 & 0.583 & 0.715 & 0.01078 \\ \rowcolor{gray!10}
   kmeans.d.EIHI & 0.726 & 0.581 & 0.713 & 0.00301 \\ \rowcolor{magenta!10}
   kmeans.d.EIHI & 0.726 & 0.581 & 0.713 & 0.00326 \\ \rowcolor{cyan!10}
   kkmeans.d.EIHI & 0.689 & 0.570 & 0.708 & 0.02419 \\ \rowcolor{gray!10}
   ward.D2.d.EIHI & 0.699 & 0.576 & 0.701 & 0.00051 \\ \rowcolor{gray!10}
   centroid.\_d2.MEI & 0.647 & 0.642 & 0.692 & 0.00040 \\ \rowcolor{gray!10}
   complete.d.EIHI & 0.698 & 0.566 & 0.684 & 0.00047 \\ 
  spc.d.EIHI & 0.651 & 0.576 & 0.673 & 0.10899 \\ \rowcolor{gray!10}
   average.d.EIHI & 0.686 & 0.560 & 0.667 & 0.00245 \\ \rowcolor{gray!10}
   single.dd2.MEI & 0.610 & 0.689 & 0.664 & 0.00047 \\ \rowcolor{yellow!20}
   kkmeans.d.EIHI & 0.602 & 0.503 & 0.660 & 0.03117 \\ \rowcolor{cyan!10}
   kkmeans.d2.EIHI & 0.603 & 0.478 & 0.635 & 0.02536 \\ \rowcolor{gray!10}
  centroid.d.EIHI & 0.672 & 0.545 & 0.631 & 0.00046 \\ \rowcolor{green!10}
   svc.d2.EIHI & 0.616 & 0.482 & 0.627 & 0.01269 \\ \rowcolor{orange!20}
   svc.d2.EIHI & 0.616 & 0.482 & 0.626 & 0.01115 \\ \rowcolor{gray!10}
   ward.D2.d2.EIHI & 0.605 & 0.488 & 0.625 & 0.00047 \\ \rowcolor{gray!10}
  kmeans.d2.EIHI & 0.614 & 0.482 & 0.625 & 0.00309 \\ \rowcolor{magenta!10}
   kmeans.d2.EIHI & 0.614 & 0.482 & 0.625 & 0.00328 \\ \rowcolor{yellow!20}
  kkmeans.d2.EIHI & 0.538 & 0.431 & 0.612 & 0.03156 \\ \rowcolor{gray!10}
   single.\_d.MEI & 0.565 & 0.644 & 0.605 & 0.00045 \\ 
   spc.d2.EIHI & 0.555 & 0.489 & 0.569 & 0.10374 \\ \rowcolor{gray!10}
   complete.d2.EIHI & 0.537 & 0.481 & 0.539 & 0.00044 \\ \rowcolor{gray!10}
   average.d2.EIHI & 0.501 & 0.485 & 0.496 & 0.00073 \\ \rowcolor{gray!10}
  single.d.EIHI & 0.463 & 0.518 & 0.467 & 0.00047 \\ \rowcolor{gray!10}
   centroid.d2.EIHI & 0.454 & 0.481 & 0.441 & 0.00055 \\ \rowcolor{gray!10}
   single.d2.EIHI & 0.368 & 0.488 & 0.355 & 0.00038 \\ \rowcolor{gray!10}
   single.\_d2.MEI & 0.358 & 0.491 & 0.348 & 0.00049 \\ 
   \hline
\end{tabular}
}\hspace*{-1cm}
\caption{Mean results for S19-20-21 considering Euclidean distance (gray), Mahalanobis distance (pink), a gaussian kernel (yellow), a polynomial kernel (blue), kernel k-means for initialization (green) and k-means for initialization (orange).}
\label{tables13}
\end{table}

\begin{table}[htbp]
\centering
\footnotesize
 \begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
  $L^2$ & 0.805 & 0.706 & 0.800 & 1.54671   \\
  $d\rho$, $\rho$=0.001 & 0.802 & 0.705 & 0.799 & 6.26749 \\
  $d\rho$, $\rho$=0.02 &  0.798 & 0.701 & 0.796 & 6.31080  \\
  $d\rho$, $\rho$=1 &  0.796 & 0.696 & 0.793 & 6.50564 \\
  $d\rho$, $\rho$=1e+08 &  0.789 & 0.666 & 0.778 & 8.02051 \\
  $d\rho$, $\rho$=100 &  0.677 & 0.619 & 0.732 & 6.04808 \\ 
  $dk$, k=2 & 0.655 & 0.588 & 0.726 & 1.75120 \\
  $dk$, k=3 & 0.578 & 0.510 & 0.672 & 1.80598\\
   \hline 
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the functional $k$-means procedure (\citet{martino}) with truncated Mahalanobis distance, generalized Mahalanobis distance and $L^2$ distance to simulated data from S 19-20-21.}
    \label{tabm13}
\end{table}

\begin{table}[ht]
\centering
\footnotesize
\begin{tabular}{lcccc}
  \hline
 & Purity & Fmeasure & RI & Time \\ 
  \hline
kmeans $++$ & 0.949 & 0.906 & 0.937 & 0.83632\\ 
  hclust & 0.948 & 0.903 & 0.936 & 0.93619\\ 
  kmeans & 0.946 & 0.902 & 0.935 & 0.68308 \\ 
  random & 0.921 & 0.878 & 0.915 & 1.14316\\ 
   \hline
\end{tabular}
 \caption{Mean values of Purity, F-measure, Rand Index and execution time for the test based $k$-means procedure (\citet{zambom2019}) with four different initialization to simulated data from S 19-20-21.}
\label{tablez13}
\end{table}

\renewcommand\bibname{References}
\addcontentsline{toc}{chapter}{References}
\printbibliography

\end{document}

